Surface Parametrization of Nonsimply Connected Planar B\'ezier Regions

A technique is described for constructing three-dimensional vector graphics representations of planar regions bounded by cubic B\'ezier curves, such as smooth glyphs. It relies on a novel algorithm for compactly partitioning planar B\'ezier regions into nondegenerate Coons patches. New optimizations are also described for B\'ezier inside-outside tests and the computation of global bounds of directionally monotonic functions over a B\'ezier surface (such as its bounding box or optimal field-of-view angle). These algorithms underlie the three-dimensional illustration and typography features of the TeX-aware vector graphics language Asymptote.

==> cad-10+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=129.699558841571;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-11+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(-0.447213595499958,0.000894426743786656,-0.894426743786656);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=128.949711790663;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-12+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(-0.447213595499958,0.000894426743786656,-0.894426743786656);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=128.949711790663;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-14+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_PERSPECTIVE;
activeCamera.viewPlaneSize=0;
activeCamera.binding=activeCamera.BINDING_VERTICAL;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-15+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_PERSPECTIVE;
activeCamera.viewPlaneSize=0;
activeCamera.binding=activeCamera.BINDING_VERTICAL;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-16+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_PERSPECTIVE;
activeCamera.viewPlaneSize=0;
activeCamera.binding=activeCamera.BINDING_VERTICAL;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-17+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=190.388184308842;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
var zero=new Vector3(0,0,0);
var nodes=scene.nodes;
var count=nodes.count;

var index=new Array();
for(i=0; i < count; i++) {
  var node=nodes.getByIndex(i); 
  var name=node.name;
  end=name.lastIndexOf(".")-1;
  if(end > 0) {
    if(name.substr(end,1) == "\001") {
      start=name.lastIndexOf("-")+1;
      n=end-start;
      if(n > 0) {
        index[name.substr(start,n)]=i;
        node.name=name.substr(0,start-1);
      }
    }
  }
}

var center=new Array(
Vector3(11.685137615792,63.3348434717944,-596.535797886446),
Vector3(84.3546737358454,-42.8279179979785,-568.78994682196),
Vector3(-46.4504912802507,-47.1610919355203,-554.917021289717),
Vector3(-46.4504912802506,-47.1610919355202,-554.917021289717),
Vector3(-6.3162147038672,-56.7336754717944,-524.269800461733),
Vector3(-46.4504912802506,1.89839868788519,-539.593410875725),
Vector3(-20.4222836453147,51.3691140514515,-558.226771851466),
Vector3(-6.3162147038672,-7.67418484838904,-508.946190047741),
Vector3(1.74326525331304,46.0823221478859,-541.300779163474),
);

billboardHandler=new RenderEventHandler();
billboardHandler.onEvent=function(event)
{
  var camera=scene.cameras.getByIndex(0); 
  var position=camera.position;
  var direction=position.subtract(camera.targetPosition);
  var up=camera.up.subtract(position);

  function f(i,k) {
    j=index[i];
    if(j >= 0) {
      var node=nodes.getByIndex(j);
      var name=node.name;
      var R=Matrix4x4();
      R.setView(zero,direction,up);
      var c=center[k];
      var T=node.transform;
      T.setIdentity();
      T.translateInPlace(c.scale(-1));
      T.multiplyInPlace(R);
      T.translateInPlace(c);
    }
  }
f(0,0);
f(1,1);
f(2,2);
f(3,3);
f(4,4);
f(5,5);
f(6,6);
f(7,7);
f(8,8);

  runtime.refresh(); 
}
 
runtime.addEventHandler(billboardHandler); 

runtime.refresh(); 


==> cad-18+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=190.388184308842;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-4+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_PERSPECTIVE;
activeCamera.viewPlaneSize=0;
activeCamera.binding=activeCamera.BINDING_VERTICAL;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-5+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_PERSPECTIVE;
activeCamera.viewPlaneSize=0;
activeCamera.binding=activeCamera.BINDING_VERTICAL;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-6+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=454;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-7+0.js <==
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=154.591686829898;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-8+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(-0.447213595499958,0.000894426743786656,-0.894426743786656);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=153.842212275096;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}

==> cad-9+0.js <==
for(var i=scene.lights.count-1; i >= 0; i--)
  scene.lights.removeByIndex(i);

L0=scene.createLight();
L0.direction.set(-0.447213595499958,0.000894426743786656,-0.894426743786656);
L0.color.set(1,1,1);

scene.lightScheme=scene.LIGHT_MODE_HEADLAMP;
scene.lightScheme=scene.LIGHT_MODE_FILE;
activeCamera=scene.cameras.getByIndex(0);
function asyProjection() {activeCamera.projectionType=activeCamera.TYPE_ORTHOGRAPHIC;
activeCamera.viewPlaneSize=153.946304482043;
activeCamera.binding=activeCamera.BINDING_MAX;
}

asyProjection();

handler=new CameraEventHandler();
runtime.addEventHandler(handler);
handler.onEvent=function(event) 
{
  asyProjection();
  scene.update();
}
